Three-loop vacuum integrals with arbitrary masses

Three-loop vacuum integrals are an important building block for the calculation of a wide range of three-loop corrections. Until now, only results for integrals with one and two independent mass scales are known, but in the electroweak Standard Model and many extensions thereof, one often encounters more mass scales of comparable magnitude. For this reason, a numerical approach for the evaluation of three-loop vacuum integrals with arbitrary mass pattern is proposed here. Concretely, one can identify a basic set of three master integral topologies. With the help of dispersion relations, each of these can be transformed into one-dimensional or, for the most complicated case, two-dimensional integrals in terms of elementary functions, which are suitable for efficient numerical integration.

==> anc/u5.m <==
(*************************************************************************)
(* Ancillary file for the paper                                          *)
(*  "Three-loop vacuum integrals with arbitrary masses"                  *)
(* by A. Freitas (Sep. 2016)   [afreitas@pitt.edu]                       *)
(*                                                                       *)
(* This file contains the formulas for subtracting the divergent parts   *)
(* of the U5 master integral, derived from integration-by-parts          *)
(* relations. They are presented in Mathematica format.                  *)
(* The three formulas correspond, in order, to eqs. (30), (31) and (25)  *)
(* in the paper.                                                         *)
(*************************************************************************)

U5[m1s_, m1s_, m3s_, m4s_, 0] :=
-((-2 + $D)^2*A0[m1s]*(2*m1s*(4*m1s - m3s - 3*m4s)*A0[m3s]*A0[m4s] + 
     A0[m1s]*(2*(4*m1s^2 + m4s*(-m3s + m4s) - m1s*(m3s + 3*m4s))*A0[m3s] + 
       (-4*m1s*m3s + m3s^2 + 4*m1s*m4s - m4s^2)*A0[m4s])))/
  (2*m1s*(-8*m1s^2*(m3s + m4s*(7 - 2*$D)) + 
    2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) + 
    (m3s - m4s)^2*m4s*(-3 + $D))*(-3 + $D)) + 
 ((m3s - m4s)*(8*m1s^2 + m4s*(-m3s + m4s) - 2*m1s*(m3s + 3*m4s))*(-2 + $D)*
   A0[m1s]*T3[0, m3s, m4s])/(2*m1s*(8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 
    2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) - 
    (m3s - m4s)^2*m4s*(-3 + $D))) + 
 (((m3s - m4s)^2*m4s - 8*m1s^2*(m3s + m4s) + 
    2*m1s*(m3s^2 + 8*m3s*m4s - m4s^2))*U4[m1s, m1s, m3s, m4s])/
  (8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 
     2*m3s*m4s*(9 - 2*$D)) - (m3s - m4s)^2*m4s*(-3 + $D)) - 
 (4*m1s*m3s*(4*m1s - m3s - 3*m4s)*U4[m3s, m1s, m1s, m4s])/
  (8*m1s^2*(m3s + m4s*(7 - 2*$D)) - 2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 
     2*m3s*m4s*(9 - 2*$D)) - (m3s - m4s)^2*m4s*(-3 + $D)) + 
 (4*m1s*m4s*(-m3s + m4s)*(16*m1s^2 + (m3s - m4s)^2 - 8*m1s*(m3s + m4s))*
   M21121[m1s, m1s, m3s, m4s, 0])/((-8*m1s^2*(m3s + m4s*(7 - 2*$D)) + 
    2*m1s*(m3s^2 + m4s^2*(13 - 4*$D) + 2*m3s*m4s*(9 - 2*$D)) + 
    (m3s - m4s)^2*m4s*(-3 + $D))*(-3 + $D));

U5[0, 0, m3s_, m4s_, m5s_] := 
((-2 + $D)^2*A0[m4s]*A0[m3s]*A0[m5s])/(2*m4s*(m4s - m3s - m5s)*
   (-3 + $D)^2) + A0[m4s]^2*
  (-((m4s - m5s)*(2*m4s^2 - m3s^2 + m3s*m5s - m4s*(m3s + 2*m5s))*
      (-2 + $D)^2*A0[m3s])/(4*m4s^2*m3s*(4*m4s - m3s)*(m4s - m3s - m5s)*
     (-3 + $D)^2) - ((m4s + m3s - m5s)*(-2 + $D)^2*A0[m5s])/
    (4*m4s^2*(m4s - m3s - m5s)*(-3 + $D)^2)) + 
 (((m4s + m3s - m5s)*(-2 + $D)*A0[m4s])/(2*m4s*(m4s - m3s - m5s)*
     (-3 + $D)) + ((2 - $D)*A0[m3s])/((m4s - m3s - m5s)*(-3 + $D)))*
  T3[0, 0, m5s] + ((-2 + $D)*A0[m4s]*T3[m4s, m3s, m5s])/
  (2*m4s*(-3 + $D)) + ((m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
   U4[m4s, m4s, m3s, 0])/((4*m4s - m3s)*(-m4s + m3s + m5s)*
   (-3 + $D)) - ((m4s + m3s - m5s)*U4[m4s, m3s, 0, 0])/
  ((m4s - m3s - m5s)*(-3 + $D)) + 
 ((m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*U4[m4s, m3s, 0, m4s])/
  ((4*m4s - m3s)*(-m4s + m3s + m5s)*(-3 + $D)) - 
 (2*m3s*U4[m3s, m4s, 0, 0])/((-m4s + m3s + m5s)*(-3 + $D)) - 
 (2*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*U4[m3s, m4s, 0, m4s])/
  ((4*m4s - m3s)*(-m4s + m3s + m5s)*(-3 + $D)) - 
 (m4s*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
   M1p1121[m4s, 0, m3s, m4s, m5s])/((m4s - m3s - m5s)*(-3 + $D)) + 
 ((m4s - m5s)*(m4s^2 + (m3s - m5s)^2 - 2*m4s*(m3s + m5s))*
   M21121[m4s, 0, m3s, m4s, m5s])/((m4s - m3s - m5s)*(-3 + $D)^2);

U5[m1s_, m2s_, m3s_, m4s_, m5s_] :=
((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*(-2 + $D)^2*
   ((4*(m1s^2 + m2s^2 - 3*m3s^2 + 2*m2s*(m3s - m4s) + 2*m3s*m4s + m4s^2 - 
       2*m1s*(m2s - m3s + m4s))*A0[m2s]*A0[m3s]*A0[m4s])/
     (m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
      (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
      m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
      4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
        m2s*(m3s^2 - 10*m3s*m4s + m4s^2))) - 
    (2*(m1s^2 + m2s^2 - 2*m2s*m3s + m3s^2 - 2*m1s*(m2s + m3s - m4s) + 
       2*m2s*m4s + 2*m3s*m4s - 3*m4s^2)*(m3s + m4s - m5s)*A0[m2s]*A0[m3s]*
      A0[m4s])/(m4s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
         m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) - 
    (2*A0[m1s]*((m1s^3 + m2s^3 + (m3s - m4s)^3 - m2s^2*(m3s + 3*m4s) - 
         m1s^2*(m2s + m3s + 3*m4s) - m2s*(m3s^2 + 2*m3s*m4s - 3*m4s^2) - 
         m1s*(m2s^2 + m3s^2 + 2*m3s*m4s - 3*m4s^2 + 2*m2s*(-5*m3s + m4s)))*
        A0[m3s]*A0[m4s] + A0[m2s]*((m1s^3 - m2s^3 + 3*m2s^2*(m3s + m4s) + 
           (m3s - m4s)^2*(m3s + m4s) - m1s^2*(3*m2s + m3s + m4s) - 
           m2s*(3*m3s^2 + 2*m3s*m4s + 3*m4s^2) + m1s*(3*m2s^2 - m3s^2 + 
             10*m3s*m4s - m4s^2 - 2*m2s*(m3s + m4s)))*A0[m3s] - 
         2*m3s*(-3*m1s^2 + m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s) + 
           2*m1s*(m2s + m3s + m4s))*A0[m4s])))/
     (m1s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
         m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) + 
    ((m3s + m4s - m5s)*A0[m1s]*((m1s^3 + m2s^3 - (m3s - m4s)^3 - 
         m2s^2*(3*m3s + m4s) - m1s^2*(m2s + 3*m3s + m4s) + 
         m2s*(3*m3s^2 - 2*m3s*m4s - m4s^2) - m1s*(m2s^2 - 3*m3s^2 + 
           2*m2s*(m3s - 5*m4s) + 2*m3s*m4s + m4s^2))*A0[m3s]*A0[m4s] + 
       A0[m2s]*(-2*m4s*(-3*m1s^2 + m2s^2 + (m3s - m4s)^2 - 
           2*m2s*(m3s + m4s) + 2*m1s*(m2s + m3s + m4s))*A0[m3s] + 
         (m1s^3 - m2s^3 + 3*m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
           m1s^2*(3*m2s + m3s + m4s) - m2s*(3*m3s^2 + 2*m3s*m4s + 3*m4s^2) + 
           m1s*(3*m2s^2 - m3s^2 + 10*m3s*m4s - m4s^2 - 2*m2s*(m3s + m4s)))*
          A0[m4s])))/(m1s*m4s*(m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
       (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
       m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
       4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
         m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))) - 
    (2*A0[m2s]*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*A0[m5s])/
     (m4s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))) + 
    (A0[m1s]*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*
      ((m1s - m2s + m5s)*A0[m2s] + (m1s + m2s - m5s)*A0[m5s]))/
     (m1s*m4s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s)))))/
  (4*(-m1s + m2s + m5s)*(m3s - m4s + m5s)*(-3 + $D)^2) + 
 ((-2 + $D)*(2*m4s*A0[m3s] - (m3s + m4s - m5s)*A0[m4s])*T3[m1s, m2s, m5s])/
  (2*m4s*(m3s - m4s + m5s)*(-3 + $D)) - 
 ((-2 + $D)*((m1s + m2s - m5s)*A0[m1s] - 2*m1s*A0[m2s])*T3[m3s, m4s, m5s])/
  (2*m1s*(-m1s + m2s + m5s)*(-3 + $D)) - 
 ((m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*
   (m1s^4 + (m2s^3 + (m3s - m4s)^3 - m2s^2*(m3s + 3*m4s) - 
      m2s*(m3s^2 + 2*m3s*m4s - 3*m4s^2))*(m2s - m5s) + 
    m1s^3*(4*m2s - m3s - 3*m4s - m5s) + 
    m1s^2*(-10*m2s^2 - (m3s + 3*m4s)*(m3s - m4s - m5s) + 
      m2s*(17*m3s - 13*m4s + m5s)) + 
    m1s*(4*m2s^3 + m2s^2*(17*m3s - 13*m4s + m5s) + 
      (m3s - m4s)*(m3s^2 + m3s*(-2*m4s + m5s) + m4s*(m4s + 3*m5s)) - 
      2*m2s*(7*m3s^2 - m4s*(5*m4s + m5s) + m3s*(-2*m4s + 5*m5s))))*
   U4[m1s, m2s, m3s, m4s])/((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
    (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
    m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
    4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
      m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
   (-3 + $D)) + (2*m2s*(m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*
   (2*m1s^3 + 2*m2s^3 + m2s^2*(m3s - 5*m4s - m5s) - 
    2*m2s*(m3s - m4s)*(2*m3s + 2*m4s + m5s) - 
    m1s^2*(2*m2s - m3s + 5*m4s + m5s) + (m3s - m4s)*
     (m3s^2 - 2*m3s*m4s + m4s^2 + 3*m3s*m5s + m4s*m5s) - 
    2*m1s*(m2s^2 - m2s*(7*m3s - 3*m4s + m5s) + 
      (m3s - m4s)*(2*m3s + 2*m4s + m5s)))*U4[m2s, m1s, m3s, m4s])/
  ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
    (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
    m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
    4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
      m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
   (-3 + $D)) + (2*m3s*(m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
   (-m1s^3 + m2s^3 + (m3s - m4s)^2*(2*m3s + 2*m4s - m5s) + 
    m1s^2*(3*m2s + 4*m3s + 4*m4s - m5s) + m2s^2*(-4*m3s - 4*m4s + 3*m5s) + 
    m2s*(m3s^2 + 14*m3s*m4s + m4s^2 - 2*m3s*m5s - 2*m4s*m5s) - 
    m1s*(3*m2s^2 + 5*m3s^2 + 6*m3s*m4s + 5*m4s^2 + 2*m2s*m5s - 2*m3s*m5s - 
      2*m4s*m5s))*U4[m3s, m1s, m2s, m4s])/
  ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
    (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
    m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
    4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
      m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
   (-3 + $D)) + ((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
   (-(m1s^2*(3*m3s^2 + m3s*(10*m4s - 3*m5s) + 3*m4s*(m4s - m5s) + 
       3*m2s*(m3s + m4s - m5s))) + m1s^3*(m3s + m4s - m5s) - 
    m2s^3*(m3s + m4s - m5s) - (m3s - m4s)^2*(m3s^2 + 6*m3s*m4s + m4s^2 - 
      m3s*m5s - m4s*m5s) + m2s^2*(m3s^2 + 14*m3s*m4s + m4s^2 - m3s*m5s - 
      m4s*m5s) + m2s*(m3s^3 + m4s^2*(m4s - m5s) - m3s^2*(17*m4s + m5s) + 
      m3s*m4s*(-17*m4s + 10*m5s)) + m1s*(3*m3s^3 + m3s^2*(13*m4s - 3*m5s) + 
      m3s*m4s*(13*m4s - 2*m5s) + 3*m4s^2*(m4s - m5s) + 
      3*m2s^2*(m3s + m4s - m5s) + 2*m2s*(m3s^2 + m4s*(m4s - m5s) - 
        m3s*(2*m4s + m5s))))*U4[m4s, m1s, m2s, m3s])/
  ((m1s^4 - 4*m1s^3*(m2s + m3s + m4s) + 
    (m2s^2 + (m3s - m4s)^2 - 2*m2s*(m3s + m4s))^2 + 
    m1s^2*(6*m2s^2 + 6*m3s^2 + 4*m3s*m4s + 6*m4s^2 + 4*m2s*(m3s + m4s)) - 
    4*m1s*(m2s^3 - m2s^2*(m3s + m4s) + (m3s - m4s)^2*(m3s + m4s) - 
      m2s*(m3s^2 - 10*m3s*m4s + m4s^2)))*(m1s - m2s - m5s)*(m3s - m4s + m5s)*
   (-3 + $D)) + ((m1s^2 + (m2s - m5s)^2 - 2*m1s*(m2s + m5s))*
   (m3s^2 + (m4s - m5s)^2 - 2*m3s*(m4s + m5s))*M21121[m1s, m2s, m3s, m4s, m5s])/
  ((-m1s + m2s + m5s)*(m3s - m4s + m5s)*(-3 + $D)^2);

